A Macroscopic Portfolio Model: From Rational Agents to Bounded Rationality

We introduce a microscopic model of interacting financial agents, where each agent is characterized by two portfolios; money invested in bonds and money invested in stocks. Furthermore, each agent is faced with an optimization problem in order to determine the optimal asset allocation. The stock price evolution is driven by the aggregated investment decision of all agents. In fact, we are faced with a differential game since all agents aim to invest optimal. Mathematically such a problem is ill posed and we introduce the concept of Nash equilibrium solutions to ensure the existence of a solution. Especially, we denote an agent who solves this Nash equilibrium exactly a rational agent. As next step we use model predictive control to approximate the control problem. This enables us to derive a precise mathematical characterization of the degree of rationality of a financial agent. This is a novel concept in portfolio optimization and can be regarded as a general approach. In a second step we consider the case of a fully myopic agent, where we can solve the optimal investment decision of investors analytically. We select the running cost to be the expected missed revenue of an agent and we assume quadratic transaction costs. More precisely the expected revenues are determined by a combination of a fundamentalist or chartist strategy. Then we derive the mean field limit of the microscopic model in order to obtain a macroscopic portfolio model. The novelty in comparison to existent macroeconomic models in literature is that our model is derived from microeconomic dynamics. The resulting portfolio model is a three dimensional ODE system which enables us to derive analytical results. Simulations reveal, that our model is able to replicate the most prominent features of financial markets, namely booms and crashes.

==> figs/results/GenerateValueFunction.m <==


r = 0.4;
l = 0.3;
x = -5:0.1:5;
y = (x>0).* x.^r-(x<=0) .* (-x).^l-1;


plot(x, y,'LineWidth',2 );
xlabel('time ', 'Fontsize', 16,'interpreter','latex');
ylabel('chi ','Fontsize', 16,'interpreter','latex');
l=legend({'Weight'},'interpreter','latex','Location','northwest');
set(l, 'interpreter', 'latex','Fontsize',15)
set(gca,'FontWeight','bold')
%grid on
xL = xlim;
yL = ylim;
line(xL, [0 0],'color','k','linewidth',1) %x-axis
line([0 0], yL,'color','k','linewidth',1) %y-axis
% adjust size of picture
set(gcf,'PaperUnits','inches','PaperPosition',[0 0 9 6.5]); %[xStart yStart xEnd yEnd]
set(gcf, 'PaperSize', [9.2 6.7]); %[xWidth yWidth]
set(gca(), 'LooseInset', get(gca(), 'TightInset')); % fit plot to paper size

% save plot in PDF file
saveas(gca, 'ValueFunctionRef', 'pdf'); % set name and format of output file




